Tilings of Benzels via Generalized Compression

Defant, Li, Propp, and Young recently resolved two enumerative conjectures of Propp concerning the tilings of regions in the hexagonal grid called benzels using two types of prototiles called stones and bones (with varying constraints on allowed orientations of the tiles). Their primary tool, a bijection called compression that converts certain $k$-ribbon tilings to $(k-1)$-ribbon tilings, allowed them to reduce their problems to the enumeration of dimers (i.e., perfect matchings) of certain graphs. We present a generalized version of compression that no longer relies on the perspective of partitions and skew shapes. Using this strengthened tool, we resolve three more of Propp's conjectures and recast several others as problems about perfect matchings.

==> benzel-bad.c <==
/* benzel.c : a C program to generate descriptions of benzels in the format 
   expected by David desJardins' TilingCount.cpp program. Compile using the
   command "cc benzel.c -o benzel". To run, type  "./benzel <code> <a> <b>".
   Here <code> is a three-digit string whose first two digits are 0 or 1
   and whose last digit is 0, 1, 2, or 3, as per the article "Trimer covers 
   in the triangular grid: twenty mostly open problems", and <a> and <b>
   are the dimensons of the dimer; e.g., to create a description of the
   problem of tiling the (4,6)-benzel with all five types of trihexes, use
   "./benzel 113 4 6".
   Updated May 8, 2023
*/


/* kludge: I used "(300+...)/%3" instead of "(...)/%3" because the "%" 
   operator doesn't give predictable results for negative operands */
#include <stdio.h>
#include <stdlib.h>
int triple[10000][3];
int pair[10000][2];
char pic[200][200];
int atoi();
int main(argc, argv)
int argc;
char **argv; {
	int a, b;
	int i, j, k;
	int c, d;
	int x, y;
	/* booleans for tile types: */
	int t1 = 0;
	int t2 = 0;
	int t3 = 0;
	int t4 = 0;
	int t5 = 0;
	int weight = 1;
	int xmin, ymin, xmax, ymax;
	if (argc < 4) { 
		printf("Not enough args\n");
		exit(1);
	}
	/* probably should check to make sure that the length of the string argv[1]
	   is at least 3, but I'm not going to do that today, or maybe ever */
	if (argv[1][0] == '1')
		t1 = 1;
	if (argv[1][1] == '1')
		t2 = 1;
	if (argv[1][2] == '1' || argv[1][2] == '2' || argv[1][2] == '3')
		t5 = 1;
	if (argv[1][2] == '2' || argv[1][2] == '3')
		t4 = 1;
	if (argv[1][2] == '3')
		t3 = 1;
	/* printf("t1 = %d, t2 = %d, t3 = %d, t4 = %d, t5 = %d\n", t1, t2, t3, t4, t5); */
	a = -atoi(argv[2]);
	b = atoi(argv[3]);
	if (argc > 4)
		weight = atoi(argv[4]);
	/* printf("a = %d, b = %d\n", -a, b); */
	c = 0;
	for (i=a+1; i<=b-1; i++) {
	   for (j=a+1; j<=b-1; j++) {
	       for (k=a+1; k<=b-1; k++) {
	           if (i+j+k == 0 && (300+j-i)%3 == 1 && (300+k-j)%3 == 1) {
			triple[c][0] = i;
			triple[c][1] = j;
			triple[c][2] = k;
			c++;
			/* printf("(%d,%d,%d)->(%d,%d,%d); ", 
				i, j, k, i-triple[0][0], j-triple[0][1], k-triple[0][2]);
			x = 2*(triple[d][0]-triple[0][0])+1*(triple[d][1]-triple[0][1]);
			y = -(triple[d][0]-triple[0][0])-2*(triple[d][1]-triple[0][1]); */
			/* printf("(%d,%d)\n", x, y); */
		    }
		}
	    }
	}
	/* printf("c=%d\n", c); */
	for (d=0; d<c; d++) {
		i = triple[d][0]-triple[0][0];
		j = triple[d][1]-triple[0][1]; 
		k = triple[d][2]-triple[0][2];
		x = (2*i+j)/3;
		y = (-i-2*j)/3;
		pair[d][0] = x;
		pair[d][1] = y;
		/* printf("%d:: %d, %d\n", d, x, y); */
	}
	xmin = ymin = 0;
	for (d=0; d<c; d++) {
		if (pair[d][0] < xmin)
			xmin = pair[d][0];
		if (pair[d][1] < ymin)
			ymin = pair[d][1];
	}
	/* printf("%d\n", neg); */
	for (d=0; d<c; d++) {
		pair[d][0] = pair[d][0] - xmin; 
		pair[d][1] = pair[d][1] - ymin; 
	}
	/* for (d=0; d<c; d++)
		printf("%d: %d,%d\n", d, pair[d][0], pair[d][1]); */
	xmax = ymax = 0;
	for (d=0; d<c; d++) {
		if (pair[d][0] > xmax)
			xmax = pair[d][0];
		if (pair[d][1] > ymax)
			ymax = pair[d][1];
	}
	/* printf("xmax = %d, ymax = %d\n", xmax, ymax); */
	for (x=0; x<=xmax; x++)
	    for (y=0; y<=ymax; y++)
		pic[x][y] = '.';
	for (d=0; d<c; d++) {
		x = pair[d][0];
		y = pair[d][1];
		pic[x][y]='x';
	}
	for (x=xmax; x>=0; x--) {
	    for (y=0; y<=ymax; y++)
		printf("%c", pic[x][y]);
	    printf("\n");
	}

	if (t1 == 1) {
	    for (i=1; i<=weight; i++) {
		printf("\n");
		printf("XX\n");
		printf(".X\n");
	    }
	}

	if (t2 == 1) {
	    for (i=1; i<=weight; i++) {
		printf("\n");
		printf("X.\n");
		printf("XX\n");
	    }
	}

	if (t3 == 1) {
		printf("\n");
		printf("X..\n");
		printf(".X.\n");
		printf("..X\n");
	}

	if (t4 == 1) {
		printf("\n");
		printf("X\n");
		printf("X\n");
		printf("X\n");
	}

	if (t5 == 1) {
		printf("\n");
		printf("XXX\n");
	}

}



==> benzel.c <==
/* benzel.c : a C program to generate descriptions of benzels in the format 
   expected by David desJardins' TilingCount.cpp program. Compile using the
   command "cc benzel.c -o benzel". To run, type  "./benzel <code> <a> <b>".
   Here <code> is a three-digit string whose first two digits are 0 or 1
   and whose last digit is 0, 1, 2, or 3, as per the article "Trimer covers 
   in the triangular grid: twenty mostly open problems", and <a> and <b>
   are the dimensons of the dimer; e.g., to create a description of the
   problem of tiling the (4,6)-benzel with all five types of trihexes, use
   "./benzel 113 4 6".
   Updated May 8, 2023
*/


/* kludge: I used "(300+...)/%3" instead of "(...)/%3" because the "%" 
   operator doesn't give predictable results for negative operands */
#include <stdio.h>
#include <stdlib.h>
int triple[10000][3];
int pair[10000][2];
char pic[200][200];
int atoi();
int main(argc, argv)
int argc;
char **argv; {
	int a, b;
	int i, j, k;
	int c, d;
	int x, y;
	/* booleans for tile types: */
	int t1 = 0;
	int t2 = 0;
	int t3 = 0;
	int t4 = 0;
	int t5 = 0;
	int weight = 1;
	int xmin, ymin, xmax, ymax;
	if (argc < 4) { 
		printf("Not enough args\n");
		exit(1);
	}
	/* probably should check to make sure that the length of the string argv[1]
	   is at least 3, but I'm not going to do that today, or maybe ever */
	if (argv[1][0] == '1')
		t1 = 1;
	if (argv[1][1] == '1')
		t2 = 1;
	if (argv[1][2] == '1' || argv[1][2] == '2' || argv[1][2] == '3')
		t5 = 1;
	if (argv[1][2] == '2' || argv[1][2] == '3')
		t4 = 1;
	if (argv[1][2] == '3')
		t3 = 1;
	/* printf("t1 = %d, t2 = %d, t3 = %d, t4 = %d, t5 = %d\n", t1, t2, t3, t4, t5); */
	a = -atoi(argv[2]);
	b = atoi(argv[3]);
	if (argc > 4)
		weight = atoi(argv[4]);
	/* printf("a = %d, b = %d\n", -a, b); */
	c = 0;
	for (i=a+1; i<=b-1; i++) {
	   for (j=a+1; j<=b-1; j++) {
	       for (k=a+1; k<=b-1; k++) {
	           if (i+j+k == 0 && (300+j-i)%3 == 1 && (300+k-j)%3 == 1) {
			triple[c][0] = i;
			triple[c][1] = j;
			triple[c][2] = k;
			c++;
			/* printf("(%d,%d,%d)->(%d,%d,%d); ", 
				i, j, k, i-triple[0][0], j-triple[0][1], k-triple[0][2]);
			x = 2*(triple[d][0]-triple[0][0])+1*(triple[d][1]-triple[0][1]);
			y = -(triple[d][0]-triple[0][0])-2*(triple[d][1]-triple[0][1]); */
			/* printf("(%d,%d)\n", x, y); */
		    }
		}
	    }
	}
	/* printf("c=%d\n", c); */
	for (d=0; d<c; d++) {
		i = triple[d][0]-triple[0][0];
		j = triple[d][1]-triple[0][1]; 
		k = triple[d][2]-triple[0][2];
		x = (2*i+j)/3;
		y = (-i-2*j)/3;
		pair[d][0] = x;
		pair[d][1] = y;
		/* printf("%d:: %d, %d\n", d, x, y); */
	}
	xmin = ymin = 0;
	for (d=0; d<c; d++) {
		if (pair[d][0] < xmin)
			xmin = pair[d][0];
		if (pair[d][1] < ymin)
			ymin = pair[d][1];
	}
	/* printf("%d\n", neg); */
	for (d=0; d<c; d++) {
		pair[d][0] = pair[d][0] - xmin; 
		pair[d][1] = pair[d][1] - ymin; 
	}
	/* for (d=0; d<c; d++)
		printf("%d: %d,%d\n", d, pair[d][0], pair[d][1]); */
	xmax = ymax = 0;
	for (d=0; d<c; d++) {
		if (pair[d][0] > xmax)
			xmax = pair[d][0];
		if (pair[d][1] > ymax)
			ymax = pair[d][1];
	}
	/* printf("xmax = %d, ymax = %d\n", xmax, ymax); */
	for (x=0; x<=xmax; x++)
	    for (y=0; y<=ymax; y++)
		pic[x][y] = '.';
	for (d=0; d<c; d++) {
		x = pair[d][0];
		y = pair[d][1];
		pic[x][y]='x';
	}
	for (x=xmax; x>=0; x--) {
	    for (y=0; y<=ymax; y++)
		printf("%c", pic[x][y]);
	    printf("\n");
	}

	if (t1 == 1) {
	    for (i=1; i<=weight; i++) {
		printf("\n");
		printf("XX\n");
		printf(".X\n");
	    }
	}

	if (t2 == 1) {
	    for (i=1; i<=weight; i++) {
		printf("\n");
		printf("X.\n");
		printf("XX\n");
	    }
	}

	if (t3 == 1) {
		printf("\n");
		printf("X..\n");
		printf(".X.\n");
		printf("..X\n");
	}

	if (t4 == 1) {
		printf("\n");
		printf("X\n");
		printf("X\n");
		printf("X\n");
	}

	if (t5 == 1) {
		printf("\n");
		printf("XXX\n");
	}

}


